Clifford algebra and the projective model of homogeneous metric spaces: Foundations

This paper is to serve as a key to the projective (homogeneous) model developed by Charles Gunn (arXiv:1101.4542 [math.MG]). The goal is to explain the underlying concepts in a simple language and give plenty of examples. It is targeted to physicists and engineers and the emphasis is on explanation rather than rigorous proof. The projective model is based on projective geometry and Clifford algebra. It supplements and enhances vector and matrix algebras. It also subsumes complex numbers and quaternions. Projective geometry augmented with Clifford algebra provides a unified algebraic framework for describing points, lines, planes, etc, and their transformations, such as rotations, reflections, projections, and translations. The model is relevant not only to Euclidean space but to a variety of homogeneous metric spaces.

==> g-100+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.654260399366798,107.650830055807,-367.79402225432),
Vector3(113.780627981802,-9.34916677717046,-389.100638930807),
Vector3(-23.5412380756006,-42.7777373008782,-303.874172224858),
Vector3(8.64938906251684,-28.169723759014,-419.068481898549),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-101+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709762,-388.707263126357),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
Vector3(55.7207542623264,27.7101532702888,-439.241529036867),
Vector3(65.9832669129058,25.5688162510871,-421.498610261974),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-102+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.654260399366791,107.650830055807,-367.79402225432),
Vector3(113.780627981802,-9.34916677717046,-389.100638930807),
Vector3(-23.5412380756006,-42.7777373008783,-303.874172224858),
Vector3(56.0525736210944,27.7668759997824,-439.735694214105),
Vector3(66.3355546052816,25.6212681356163,-421.957387616266),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-103+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366794,107.099359545216,-367.443057394601),
Vector3(113.333900594224,-9.66774811185309,-388.707263126357),
Vector3(-23.714625488085,-43.0297788710157,-303.650440199331),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-104+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.654260399366798,107.650830055807,-367.79402225432),
Vector3(113.780627981802,-9.34916677717047,-389.100638930807),
Vector3(-23.5412380756006,-42.7777373008783,-303.874172224858),
Vector3(52.37654153337,16.3337593568977,-376.6284730714),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-105+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709762,-388.707263126357),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
Vector3(78.2176455564125,13.9958393758918,-314.20149558983),
Vector3(-57.9767570086623,66.6479809767269,-387.929304380074),
Vector3(-67.7261440267127,-17.2656634632399,-368.480335722979),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-106+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709762,-388.707263126357),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
Vector3(78.2176455564125,13.9958393758918,-314.20149558983),
Vector3(-34.2996742505397,70.2079537711498,-358.107552439196),
Vector3(76.0691446416692,-27.6658900185557,-402.14231473514),
Vector3(15.7281365355386,48.4171775498254,-365.808193376228),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-107+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709762,-388.707263126357),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
Vector3(-6.44428277039562,-11.1628529585151,-384.039510648655),
Vector3(26.9821870057774,5.78939844349846,-401.327482788294),
Vector3(65.9832669129058,25.5688162510871,-421.498610261974),
Vector3(-45.4418308425974,32.2349106306396,-390.954699504511),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-108+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366794,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709763,-388.707263126357),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
Vector3(-6.44428277039562,-11.1628529585151,-384.039510648655),
Vector3(43.6954218938638,-25.4027441362064,-347.734769155412),
Vector3(65.9832669129058,25.5688162510871,-421.498610261974),
Vector3(-45.4418308425974,32.2349106306395,-390.954699504511),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-109+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709762,-388.707263126357),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
Vector3(79.9687444763853,-61.3096391354051,-320.573626259668),
Vector3(59.0772008662773,-0.281534088156469,-301.124657602574),
Vector3(-33.3711612012016,93.9411057339687,-379.717517613745),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-110+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.729135909596,-367.443057394601),
Vector3(113.333900594224,-9.0379717474735,-388.707263126357),
Vector3(-23.714625488085,-42.4000025066362,-303.650440199331),
Vector3(-51.8008184049221,2.72995219569574,-296.530490893408),
Vector3(-95.8943721534071,43.710622763971,-341.600971416379),
Vector3(25.5706948314438,-13.6264949022413,-371.519878684372),
Vector3(90.5073156988062,38.3002383120027,-434.182303006101),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-111+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-397.268208861412),
Vector3(113.333900594224,-9.33200980709763,-418.532414593169),
Vector3(-23.714625488085,-42.6940405662603,-333.475591666142),
Vector3(-23.1575176584821,-15.2313932949983,-325.696004203305),
Vector3(15.8400304137197,-23.3684739679648,-382.746312264115),
Vector3(-97.6706898678677,66.2411269430786,-371.98454960719),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-112+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-397.268208861412),
Vector3(113.333900594224,-9.33200980709762,-418.532414593169),
Vector3(-23.714625488085,-42.6940405662603,-333.475591666142),
Vector3(-23.1575176584821,-15.2313932949983,-325.696004203305),
Vector3(15.8400304137197,-23.3684739679648,-382.746312264115),
Vector3(-30.38190681427,104.416132961748,-500.480756304072),
Vector3(68.7652742259936,46.8138468363711,-406.085074652629),
Vector3(1.91233467364763,-9.12858279027344,-380.153116443169),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-113+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709762,-388.707263126358),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
Vector3(84.7821243270765,74.0730670908089,-362.127005961662),
Vector3(-47.2046505604806,-31.8344945241044,-362.958489904468),
Vector3(63.2555095882989,-12.4871550976062,-305.014451333992),
Vector3(26.9821870057774,5.78939844349846,-401.327482788294),
Vector3(-26.2508758919225,-13.7027192433399,-397.345464403452),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-114+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366794,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709761,-388.707263126357),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
Vector3(-47.2046505604806,-31.8344945241044,-362.958489904468),
Vector3(43.6954218938638,-25.4027441362064,-347.734769155412),
Vector3(-14.8009002144389,30.8787305184784,-478.25895880969),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-115+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709762,-388.707263126357),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-116+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709762,-388.707263126357),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-117+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-397.268208861412),
Vector3(113.333900594224,-9.33200980709762,-418.532414593169),
Vector3(-23.714625488085,-42.6940405662603,-333.475591666142),
Vector3(32.5532653018062,-45.7454458186226,-325.696004203305),
Vector3(-20.3719785104677,16.2997943127468,-406.085074652629),
Vector3(26.9821870057773,10.196983808022,-429.423837041142),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-118+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-397.268208861412),
Vector3(113.333900594224,-9.33200980709762,-418.532414593169),
Vector3(-23.714625488085,-42.6940405662603,-333.475591666142),
Vector3(32.5532653018062,-45.7454458186226,-325.696004203305),
Vector3(-23.1575176584821,-15.2313932949983,-325.696004203305),
Vector3(-28.7285959545109,40.7110363316463,-429.423837041142),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-119+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709762,-388.707263126357),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
Vector3(36.5644416749469,-38.4220732129528,-314.541862647304),
Vector3(-66.7579362099041,-25.0492046284605,-348.636121579823),
Vector3(71.550813374008,73.0559320066881,-458.723550291897),
Vector3(58.1428656288468,16.3062371883456,-454.072223988396),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-120+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-397.268208861412),
Vector3(113.333900594224,-9.33200980709762,-418.532414593169),
Vector3(-23.714625488085,-42.6940405662603,-333.475591666142),
Vector3(36.5644416749469,-91.3130975872349,-365.112580681683),
Vector3(-66.7579362099041,-25.0492046284605,-378.461273046635),
Vector3(71.550813374008,73.0559320066881,-488.548701758709),
Vector3(58.1428656288469,16.3062371883456,-483.897375455207),
Vector3(86.5927247732858,0.0256329668138484,-520.185690774249),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-121+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-5.31547336503893,104.911860201788,-356.208921712292),
Vector3(105.18951198563,-8.07014309244521,-376.783830265224),
Vector3(-27.4164704351726,-40.350715462226,-294.484196053496),
Vector3(11.2602744375613,108.94693174801,-443.652283062253),
Vector3(53.9798846280026,57.0814999221733,-392.340468439392),
Vector3(0.075013725237568,61.0181550892197,-402.37700919692),
Vector3(80.9323200793851,55.1131723386501,-387.322198060628),
Vector3(-59.2203442678039,29.5249137528483,-397.358738818156),
Vector3(-59.2203442678039,55.1131723386501,-387.322198060628),
Vector3(-59.2203442678039,80.7014309244519,-377.2856573031),
Vector3(-67.1458893872062,-65.4490390068223,-381.043886660232),
Vector3(-22.9962710211459,-83.4570895413844,-335.132186121483),
Vector3(72.8465894439703,-31.2964085780192,-468.116351158727),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);
f(8,8);
f(9,9);
f(10,10);
f(11,11);
f(12,12);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-122+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,108.426599967279,-367.443057394601),
Vector3(113.333900594224,-8.34050768979066,-388.707263126357),
Vector3(-23.714625488085,-41.7025384489533,-303.650440199331),
Vector3(16.2578612859219,112.596853812174,-457.815931754566),
Vector3(57.6231176339359,40.6854033648324,-397.005489753384),
Vector3(54.8375784859215,75.26799622494,-368.480335722979),
Vector3(85.47850911408,38.6511331965908,-391.819098111492),
Vector3(34.9181643915791,-106.001262030491,-352.600295806481),
Vector3(-18.0042702346554,-112.596853812174,-362.127005961662),
Vector3(57.20542036968,-78.3927115994173,-329.180233803654),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);
f(8,8);
f(9,9);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-123+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366794,107.495669641528,-367.443057394601),
Vector3(113.333900594224,-9.27143801554117,-388.707263126357),
Vector3(-23.714625488085,-42.6334687747038,-303.650440199331),
Vector3(-62.1550657306839,19.4117713566657,-384.039510648655),
Vector3(74.3363525220224,57.0457694691357,-402.191881395276),
Vector3(-62.1550657306839,19.4117713566657,-384.039510648655),
Vector3(94.8100652599283,62.6908691860062,-404.914737007269),
Vector3(51.3835099423836,-44.4507501249996,-383.382567707348),
Vector3(-6.88996903407792,-54.5814155628428,-366.889842286132),
Vector3(86.8712786880872,-39.0734959802809,-390.52250020102),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);
f(8,8);
f(9,9);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-124+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.409464883158,-367.443057394601),
Vector3(113.333900594224,-9.35764277391147,-388.707263126357),
Vector3(-23.714625488085,-42.7196735330741,-303.650440199331),
Vector3(44.113252766066,109.545448559811,-452.629540112674),
Vector3(-67.7261440267127,-4.06854033648324,-363.293944081087),
Vector3(-39.4529216743664,115.648259064536,-468.18871503835),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-125+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-3.34291815053929,105.16727801226,-358.492737893771),
Vector3(108.03208826277,-8.7042482501304,-379.229635552861),
Vector3(-25.6179194332011,-41.2389700393848,-296.282044916501),
Vector3(10.2393997047423,-65.0051875415351,-422.321920444433),
Vector3(70.0015982679812,55.9684304285093,-392.379863336674),
Vector3(10.2393997047423,50.0169569304749,-377.20652358612),
Vector3(90.9183677651148,58.0514461528213,-397.690532249368),
Vector3(-44.089871716384,28.1948874376824,-397.437643253525),
Vector3(-44.089871716384,53.9846059291645,-387.322083419823),
Vector3(-44.089871716384,79.7743244206466,-377.20652358612),
Vector3(53.7028168416433,-64.0529517818496,-427.784322754633),
Vector3(53.7028168416433,-25.3683740446265,-412.610983004079),
Vector3(78.1509889811501,-70.9963375295563,-410.082093045653),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);
f(8,8);
f(9,9);
f(10,10);
f(11,11);
f(12,12);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-126+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(0,105.772993683073,-364.734767271661),
Vector3(113.350136292169,-10.1179358648051,-385.839414100698),
Vector3(-22.6700272584338,-43.2296300213415,-301.420826784551),
Vector3(-13.8231873527035,96.0211959528241,-371.529434055644),
Vector3(-39.353418473996,67.8776216832798,-502.66837894573),
Vector3(24.7538965566732,109.61711483957,-453.677817275347),
Vector3(115.464073845014,-4.28037688643872,-452.197076035422),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-127+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.868643581686,-375.621519305513),
Vector3(113.333900594224,-8.89846407538326,-396.88572503727),
Vector3(-23.714625488085,-42.2604948345459,-311.828902110243),
Vector3(13.0544912657053,-66.6310514500805,-441.073781826188),
Vector3(-45.8029382537118,-67.9368366198828,-362.220198390524),
Vector3(-20.1150091007455,41.3092235133255,-529.378571895831),
Vector3(63.4727498447662,-60.2637858234842,-421.521085336256),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-128+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366794,107.868643581686,-385.27525696351),
Vector3(113.333900594224,-8.89846407538326,-406.539462695267),
Vector3(-23.714625488085,-42.2604948345459,-321.482639768241),
Vector3(13.0544912657053,-66.6310514500805,-450.727519484186),
Vector3(-45.8029382537118,-67.9368366198828,-371.873936048521),
Vector3(-60.4837422418753,65.1489700486118,-377.495669500673),
Vector3(-49.897072909236,-50.8405037886994,-381.293491586022),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-129+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-2.33120706410755,104.9423563602,-541.04823024349),
Vector3(108.952458685945,-8.83578179771491,-561.768121196614),
Vector3(-24.587940214118,-41.3438212714048,-478.888557384119),
Vector3(24.8111504359051,81.8299331734177,-544.282554684954),
Vector3(-72.9013365641405,-13.5930558670354,-511.73716499273),
Vector3(61.1678682481954,56.6339822963018,-495.585150306827),
Vector3(20.3420847634519,-64.664581067116,-381.529813200652),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-130+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.87320447436678,104.734698098131,-357.628120563094),
Vector3(110.22821597177,-8.85710964707001,-378.314079287275),
Vector3(-23.0934885635941,-41.3119118599844,-295.570244390552),
Vector3(-60.4886008113179,19.0461044506186,-373.773259079528),
Vector3(58.7421918625843,30.9198125772946,-404.045393797841),
Vector3(-82.847330377609,102.363914113859,-429.156128879615),
Vector3(36.3834622962932,114.237622240535,-459.428263597928),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-131+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.87320447436678,108.426599967279,-367.971483007068),
Vector3(113.333900594224,-8.34050768979067,-389.235688738824),
Vector3(-23.714625488085,-41.7025384489534,-304.178865811798),
Vector3(16.2578612859219,112.596853812174,-458.344357367033),
Vector3(60.4086567819503,58.9938348790071,-405.313502828689),
Vector3(-51.0129091386262,67.1309155519735,-426.059069396256),
Vector3(-64.7750528540575,-67.641701872279,-393.638464837648),
Vector3(42.5760424835464,-75.4815174041848,-373.650778647571),
Vector3(-84.4393789147992,32.548322691866,-415.686286112473),
Vector3(-84.4393789147992,72.2165909725776,-400.127111186797),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);
f(8,8);
f(9,9);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-132+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,108.426599967279,-367.443057394601),
Vector3(113.333900594224,-8.34050768979067,-388.707263126358),
Vector3(-23.714625488085,-41.7025384489533,-303.650440199331),
Vector3(16.2578612859219,112.596853812174,-457.815931754567),
Vector3(29.7677261537918,63.8760832827869,-393.893654768249),
Vector3(85.4785091140801,59.8075429463037,-383.520871484466),
Vector3(43.3608946747331,-106.584687500754,-360.053636398064),
Vector3(65.4935977687324,-25.9320123556267,-306.377456338623),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-133+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,110.929992186824,-396.36721434825),
Vector3(113.333900594224,-5.83711547024539,-417.631420080007),
Vector3(-23.714625488085,-39.1991462294081,-332.57459715298),
Vector3(26.9821870057773,87.2104020251264,-399.686504999061),
Vector3(88.2640482620945,59.4629569303107,-428.52284252798),
Vector3(-34.2996742505398,47.2573359208609,-397.404492676629),
Vector3(36.35324658923,-25.6987915897634,-501.370090500272),
Vector3(69.4730259241043,-22.7886523635647,-457.060090293642),
Vector3(-84.4393789147992,35.0517149114112,-444.082017453655),
Vector3(-84.4393789147992,74.7199831921228,-428.52284252798),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);
f(8,8);
f(9,9);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-134+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-6.35393122396542,101.140713985796,-358.302858440254),
Vector3(100.301719313452,-7.90566995903618,-378.161059855305),
Vector3(-27.6850613314489,-39.0617796575596,-298.7282541951),
Vector3(19.6596420778436,78.9894798952601,-361.402675246506),
Vector3(35.267786058929,51.1769527009685,-383.48886999105),
Vector3(82.0922180021853,37.8786131955012,-349.58462367267),
Vector3(-113.226173671429,11.6436274910228,-350.824921681181),
Vector3(-75.9236912009106,-103.196392412347,-376.888691604757),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-135+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366794,107.435097849972,-376.298336212709),
Vector3(113.333900594224,-9.33200980709762,-397.562541944466),
Vector3(-23.714625488085,-42.6940405662603,-312.505719017439),
Vector3(26.9821870057773,-3.02577228554857,-413.64035603433),
Vector3(88.2640482620945,55.9680625934585,-408.453964392439),
Vector3(-34.2996742505398,-62.0196071645556,-418.826747676222),
Vector3(-42.4334485627419,-23.9787550184373,-360.220522122844),
Vector3(68.9881173578347,-32.1158356914038,-339.474955555277),
Vector3(-84.4393789147992,31.556820574559,-424.013139318114),
Vector3(-84.4393789147992,58.0023327617001,-413.64035603433),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);
f(8,8);
f(9,9);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-136+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366794,110.039610349491,-366.066593390566),
Vector3(112.898353955988,-6.28218769951054,-387.249704751568),
Vector3(-23.6275161604377,-39.5169871420825,-302.517259307559),
Vector3(26.8759561184026,1.33226762955019e-15,-403.266203585496),
Vector3(-84.120686252675,47.6230357866121,-408.43281611257),
Vector3(-84.120686252675,87.1400229286945,-392.932978531349),
Vector3(-11.556631302583,116.220472440945,-461.261429201898),
Vector3(65.3085435393882,45.7991748415929,-281.721643886088),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-137+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.87320447436678,109.276839430387,-369.317301439709),
Vector3(113.333900594224,-7.49026822668284,-390.581507171465),
Vector3(-23.714625488085,-40.8522989858455,-305.524684244439),
Vector3(26.9821870057774,63.8719292752333,-381.142274383222),
Vector3(-46.5416363985635,-76.1952861281243,-389.639907630297),
Vector3(38.124343597835,19.1586709772824,-458.523237680249),
Vector3(73.0021757516234,-68.9469701383038,-369.221622652499),
Vector3(-28.7285959545109,2.88450963134945,-417.032104545114),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-138+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366794,107.435097849972,-375.241668548592),
Vector3(113.333900594224,-9.33200980709762,-396.505874280349),
Vector3(-23.714625488085,-42.6940405662603,-311.449051353322),
Vector3(-46.5416363985635,-78.037027708539,-395.564274739181),
Vector3(38.124343597835,17.3169293968676,-464.447604789132),
Vector3(-38.5489679797547,-18.1415796740317,-370.354246555993),
Vector3(38.124343597835,70.2079537711498,-443.702038221565),
Vector3(-56.5839874346551,82.4135747805995,-397.024513444538),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-41+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.895167999208503,100.621899351257,-345.059328079333),
Vector3(113.171122623555,-8.19431440969613,-392.081022771061),
Vector3(-23.7084261237611,-59.8359073809961,-316.846311264296),
Vector3(-71.5606260923348,-46.7005893081566,-389.041815675132),
Vector3(-34.2804237912367,-19.5752578084234,-400.567865227616),
Vector3(-92.7046214272859,72.416952667455,-334.049370297855),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-42+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-2.4296635784169,110.192021853465,-392.795948577237),
Vector3(110.97449394379,2.00746549642138,-439.544691283504),
Vector3(-25.1104950828582,-49.3343578594639,-364.746702953477),
Vector3(48.665572965559,-55.9306602804295,-459.538309799621),
Vector3(-57.7487648087614,102.499692918611,-411.495445659744),
Vector3(-93.7061806084854,82.1507995153641,-381.84990150455),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-43+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=297.495732569219;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(33.8378166908737,98.8485612604832,-436.706175870732),
Vector3(144.45743878461,-6.67962220361299,-482.307045931531),
Vector3(11.7138922721266,-56.7607940170824,-409.345653834253),
Vector3(-47.2832395115164,-26.8313318147213,-507.767531715863),
Vector3(-115.498673135669,-33.0616680696369,-493.707263446731),
Vector3(-57.4233715364581,73.1372453741037,-424.165936604013),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-44+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.814016749208506,100.553742559411,-346.072817924786),
Vector3(113.337636264588,-8.34390465694034,-393.129701665508),
Vector3(-23.6443473519678,-60.024144013853,-317.838687680353),
Vector3(21.3202671888325,-62.0311800225599,-359.233442320566),
Vector3(7.53854322741075,-20.5586882912396,-392.058488051899),
Vector3(-92.6921764920203,72.3276884855573,-335.054620756227),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-45+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.895167999208503,101.979852824969,-345.059328079333),
Vector3(113.171122623555,-6.83636093598438,-392.08102277106),
Vector3(-23.7084261237611,-58.4779539072843,-316.846311264296),
Vector3(14.1067381320401,80.0568031391758,-356.468254967292),
Vector3(-94.9998577629878,75.4674278620248,-332.128362039108),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-46+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(1.4210854715202e-14,99.2671117285943,-341.831510714245),
Vector3(112.71663097191,-8.26156254746866,-388.296833460381),
Vector3(-22.5433261943819,-59.292119831024,-313.952317066563),
Vector3(-43.9869779402573,-1.31227934027786,-386.861319424406),
Vector3(38.4886056977251,-54.1801737616781,-333.78507677528),
Vector3(-90.7231420017806,71.3958927244224,-330.95182538832),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-47+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.659460531697817,94.6697801300856,-344.726257772815),
Vector3(113.294137554883,-14.0389279423822,-391.701497074423),
Vector3(-23.4501801490141,-65.6295012649093,-316.54111419185),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-48+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);

L0=scene.createLight();
L0.direction.set(0.480384461415261,-0.491932570341058,-0.726108198182895);
L0.color.set(1,1,1);

scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.89516799920851,94.3824590197933,-345.059328079333),
Vector3(113.171122623555,-14.4337547411603,-392.081022771061),
Vector3(-23.7084261237611,-66.0753477124602,-316.846311264297),
Vector3(-6.45937729787987,-17.2677445993413,-387.952288603007),
Vector3(26.9258784941483,-4.67223411853649,-406.302218238803),
Vector3(-0.89516799920851,21.8683058231594,-394.83351221643),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-51+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.814016749208506,94.3095387579435,-346.072817924787),
Vector3(113.337636264588,-14.5881084584081,-393.129701665509),
Vector3(-23.6443473519678,-66.2683478153208,-317.838687680353),
Vector3(-67.6344965621625,-50.2870891291674,-391.293335470749),
Vector3(8.65221789095998,7.56056555169727,-375.2251312666),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-52+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.814016749208506,94.3095387579435,-346.072817924786),
Vector3(113.337636264588,-14.5881084584081,-393.129701665508),
Vector3(-23.6443473519678,-66.2683478153208,-317.838687680353),
Vector3(-39.7926299734317,16.7891797225745,-338.497807371402),
Vector3(29.8120364983954,26.4679701944701,-402.770624187998),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-53+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.89516799920851,100.621899351257,-345.059328079333),
Vector3(113.171122623555,-8.19431440969614,-392.081022771061),
Vector3(-23.7084261237611,-59.8359073809961,-316.846311264297),
Vector3(-92.7046214272859,72.416952667455,-334.049370297856),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-54+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.814016749208498,100.553742559411,-346.072817924786),
Vector3(113.337636264588,-8.34390465694035,-393.129701665508),
Vector3(-23.6443473519678,-60.024144013853,-317.838687680353),
Vector3(-92.6921764920203,72.3276884855573,-335.054620756227),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-55+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.895167999208503,100.621899351257,-345.059328079333),
Vector3(113.171122623555,-8.19431440969613,-392.08102277106),
Vector3(-23.7084261237611,-59.8359073809961,-316.846311264296),
Vector3(-92.7046214272859,72.4169526674549,-334.049370297855),
Vector3(-67.6656795832648,-43.8665994499755,-390.246029807481),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-56+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.814016749208506,100.553742559411,-346.072817924786),
Vector3(113.337636264588,-8.34390465694035,-393.129701665508),
Vector3(-23.6443473519678,-60.024144013853,-317.838687680353),
Vector3(-92.6921764920203,72.3276884855573,-335.054620756227),
Vector3(50.618010436247,-66.6639254961561,-413.2551067054),
Vector3(8.65221789095998,13.8047693531651,-375.2251312666),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-57+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.895167999208503,100.621899351257,-345.059328079333),
Vector3(113.171122623555,-8.19431440969615,-392.081022771061),
Vector3(-23.7084261237611,-59.8359073809962,-316.846311264296),
Vector3(-92.7046214272859,72.4169526674549,-334.049370297855),
Vector3(-56.5372609859221,-12.3778232479634,-436.120853896971),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-58+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.814016749208506,100.553742559411,-346.072817924787),
Vector3(113.337636264588,-8.34390465694034,-393.129701665509),
Vector3(-23.6443473519678,-60.024144013853,-317.838687680353),
Vector3(-92.6921764920203,72.3276884855573,-335.054620756227),
Vector3(-28.6558833379393,54.5457245953304,-384.406962240399),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-59+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.895167999208503,100.621899351257,-345.059328079333),
Vector3(113.171122623555,-8.19431440969613,-392.08102277106),
Vector3(-23.7084261237611,-59.8359073809961,-316.846311264296),
Vector3(-92.7046214272859,72.4169526674549,-334.049370297855),
Vector3(54.7469249875051,21.8099909142211,-385.658547398532),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-60+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.814016749208506,100.553742559411,-346.072817924786),
Vector3(113.337636264588,-8.34390465694034,-393.129701665508),
Vector3(-23.6443473519678,-60.024144013853,-317.838687680353),
Vector3(-92.6921764920203,72.3276884855573,-335.054620756227),
Vector3(27.0278498395223,-45.3934142307548,-439.497948083195),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-61+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.895167999208503,100.621899351257,-345.059328079333),
Vector3(113.171122623555,-8.19431440969613,-392.08102277106),
Vector3(-23.7084261237611,-59.8359073809961,-316.846311264296),
Vector3(-92.7046214272859,72.4169526674549,-334.049370297855),
Vector3(29.707983143484,32.8310625849254,-401.714735829853),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-62+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.814016749208498,100.553742559411,-346.072817924786),
Vector3(113.337636264588,-8.34390465694034,-393.129701665508),
Vector3(-23.6443473519678,-60.024144013853,-317.838687680353),
Vector3(-92.6921764920203,72.3276884855573,-335.054620756227),
Vector3(-39.7926299734317,23.0333835240423,-338.497807371402),
Vector3(-20.3033233613201,13.8047693531651,-375.2251312666),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-63+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.89516799920851,100.621899351257,-345.059328079333),
Vector3(113.171122623555,-8.19431440969614,-392.081022771061),
Vector3(-23.7084261237611,-59.8359073809961,-316.846311264297),
Vector3(-92.7046214272859,72.416952667455,-334.049370297856),
Vector3(29.707983143484,32.8310625849254,-401.714735829854),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-64+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.814016749208498,100.553742559411,-346.072817924786),
Vector3(113.337636264588,-8.34390465694034,-393.129701665508),
Vector3(-23.6443473519678,-60.024144013853,-317.838687680353),
Vector3(-92.6921764920203,72.3276884855573,-335.054620756227),
Vector3(38.1645964750147,-13.8810731594667,-485.407102952193),
Vector3(-20.3033233613201,13.8047693531651,-375.2251312666),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-85+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-4.47179678806103,104.815722504624,-365.699817502606),
Vector3(106.976287197415,-9.13051939591705,-386.450321465157),
Vector3(-26.7614135851563,-41.6865885103574,-303.448305614953),
Vector3(116.121064108352,20.9386279976725,-398.645660818845),
Vector3(4.18221072897943,-16.7914858836481,-422.693984185212),
Vector3(-16.2508625751439,20.5140313424351,-386.11291489666),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-86+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.654260399366791,107.650830055807,-367.79402225432),
Vector3(113.780627981802,-9.34916677717046,-389.100638930807),
Vector3(-23.5412380756006,-42.7777373008783,-303.874172224858),
Vector3(-12.7490046998155,21.0898567891325,-388.754189879157),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-87+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366794,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709761,-388.707263126357),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
Vector3(60.4086567819503,18.3340644809884,-420.344252141898),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-88+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.654260399366791,109.349124503903,-367.79402225432),
Vector3(113.780627981802,-7.65087232907416,-389.100638930807),
Vector3(-23.5412380756006,-41.0794428527819,-303.874172224858),
Vector3(-53.8065615399869,105.535033977858,-451.170420992028),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-89+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709762,-388.707263126357),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
Vector3(65.9832669129058,25.5688162510871,-421.498610261974),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-90+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(0.809653765154295,104.750868774866,-363.543117932017),
Vector3(113.899452026647,-10.8738871506531,-384.599292457682),
Vector3(-21.8083058871443,-43.9095317008014,-300.374594355021),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-91+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.016663423080395,105.131123011598,-358.573877553169),
Vector3(108.574683571416,-5.89434687941468,-378.792486034601),
Vector3(-21.7349328219798,-37.6159097054183,-297.918052108875),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-92+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.654260399366791,107.650830055807,-368.675727193497),
Vector3(113.780627981802,-9.34916677717046,-389.982343869985),
Vector3(-23.5412380756006,-42.7777373008782,-304.755877164035),
Vector3(-41.9044177336204,66.5108838627625,-424.854511703418),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-93+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709762,-388.707263126357),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
Vector3(-22.5424790938213,62.3085006232231,-389.798472034086),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-94+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.654260399366791,107.650830055807,-367.79402225432),
Vector3(113.780627981802,-9.34916677717046,-389.100638930807),
Vector3(-23.5412380756006,-42.7777373008783,-303.874172224858),
Vector3(-22.3667538636647,62.4342289208469,-390.194024228346),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-95+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709762,-388.707263126357),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-96+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.654260399366791,107.650830055807,-367.79402225432),
Vector3(113.780627981802,-9.34916677717046,-389.100638930807),
Vector3(-23.5412380756006,-42.7777373008783,-303.874172224858),
Vector3(-42.1105450736189,107.525141620066,-453.150129858601),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-97+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709762,-388.707263126357),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
Vector3(-57.46716321106,-29.6931575049027,-380.701408679361),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-98+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.654260399366798,107.650830055807,-367.79402225432),
Vector3(113.780627981802,-9.34916677717047,-389.100638930807),
Vector3(-23.5412380756006,-42.7777373008783,-303.874172224858),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-99+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709762,-388.707263126357),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 

